Gamma-ray Flares of Flat Spectrum Radio Quasars: A statistical view

Based on a 10 years sample of gamma-ray flares of FSRQs collected with FERMI and AGILE, I report on this proceeding the advance on a statistical study of variability for a sample of more than 300 FSRQs. I will focus on waiting time between flares (defined as the time intervals between consecutive activity peaks (Pacciani 2022). The investigation revealed that gamma-ray activity can be modeled with overlapping bursts of flares, with flares uniformly distributed within each burst, and a typical burst rate of 0.6 y$^{-1}$. Moreover, a statistically relevant fast component with timescale of order of days is revealed. From these results, constraints on flares emission mechanisms were derived. I also discuss the preliminary results on an investigation of flares luminosity and duration in gamma-rays. A Simple fitting model is shown, correlating peak luminosity and duration of gamma-ray flares (paper in preparation).

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

